Computing conjugating sets and automorphism groups of rational functions

Let phi and psi be endomorphisms of the projective line of degree at least 2, defined over a noetherian commutative ring R with unity. From a dynamical perspective, a significant question is to determine whether phi and psi are conjugate (or to answer the related question of whether a given map phi has a nontrivial automorphism). We show that the space of automorphisms of P^1 conjugating phi to psi is a finite subscheme of PGL(2) (respectively that the automorphism group of phi is a finite group scheme). We construct efficient algorithms for computing the set of conjugating maps (resp. the group of automorphisms) when R is a field. Each of our algorithms takes advantage of different dynamical structures, so context (e.g., field of definition and degree of the map) determines the preferred algorithm. We have implemented them in Sage when R is a finite field or the field of rational numbers, and we give running times for computing automorphism groups for hundreds of random endomorphisms of P^1. These examples demonstrate the superiority of these new algorithms over a naive approach using Groebner bases.

==> anc/automorphism_group_FF.sage <==
# Input: rational function phi defined over the fraction field of 
#   a polynomial_ring R in one variable with finite field coefficients 
# Output: set of automorphisms defined over F, as fractional linear transformations
#   if absolute=True is set, then returns the absolute automorphism group and   
#     a field of definition 
#   if isoType=True is set, then also returns the isomorphism type of the group
#
# Algorithm developed by X. Faber, M. Manes, B. Viray
# Copyright held by X. Faber, M. Manes, B. Viray
# Last updated June 29, 2012

################################################################################

from itertools import permutations, combinations

################################################################################


# MAIN FUNCTION FOR COMPUTING AUTORMORPHISM GROUPS OVER FINITE FIELDS
def automorphism_group_FF(rational_function, absolute=False, isoType=False):

  if absolute==False:
    G = automorphism_group_FF_alg3(rational_function)
  
  else:
    G = automorphism_group_FF_alg2(rational_function)

  if isoType == False:
    return G
  
  elif absolute == False:
    return G, which_group(G)
  
  else:
    return G, which_group(G[1])


################################################################################


# Function for descending an element in a field E to a subfield F. 
#   Here F, E must be finite fields or number fields
# This functionality is necessary because Sage does not keep track of subfields.
# Input: an embedding sigma: F -> E of fields, an element y=yy of E
# Output: the unique element x of F such that sigma(x) = y if it exists, else None
#
# algorithm description: (1) If F, E are finite, determine if y will descend to F by 
#   testing if it is invariant under the q-power Frobenius, where F has q elements. 
#   If not, return None.
#   (2) Let F = prime_field(a), E = prime_field(b). Set f = sigma(a), written as a 
#   polynomial in b. Write y as a polynomial in b. Determine the base f expansion of y, 
#   say y = \sum x_i * f^i. If all x_i are in the prime field, then y = sigma(x), where
#   x = \sum x_i * a^i. Return x. If some x_i does not lie in the prime field, 
#   return None.
def field_descent(sigma, yy):

  y = yy
  F = sigma.domain()
  a = F.gen()
  
  p = F.characteristic()
  r = F.degree()
  if p != 0 and y^(p^r) != y:
    return 
  
  K = F.prime_subfield()
  R.<X> = PolynomialRing(K)
  f = R(sigma(a).polynomial().coeffs())
  g = R(y.polynomial().coeffs())
  
  x = F(0)
  quotient, remainder = g.quo_rem(f)
  if not remainder.is_constant():
    return
  else:
    x = x+ F(remainder)
   
  steps = 1
  
  while not quotient.is_constant():
    quotient, remainder = quotient.quo_rem(f)
    if not remainder.is_constant():
      return
    else:
      x = x+ F(remainder)*a^(steps)
      steps += 1
  
  return x + F(quotient)*a^(steps)
  
  
################################################################################


# Function for descending the coefficients of a rational function 
#   from field E to a subfield F. Here F, E must be finite fields or number fields
#
# Input: a rational function phi with coefficients in a field E, 
#   a field embedding sigma: F -> E, a polynomial ring R with coefficients in F
# Output: the unique rational function psi in Frac(R) such that sigma(psi) = phi, 
#   if it exists, and otherwise None
def rational_function_coefficient_descent(rational_function, ssigma, poly_ring):

  if rational_function.parent().is_field():
    S = rational_function.parent().maximal_order()
  else:
    S = rational_function.parent()

  if rational_function == S(0):
    return poly_ring(0)
    
  sigma = ssigma
  f = S(rational_function.numerator()).coeffs()
  g = S(rational_function.denominator()).coeffs()
  
  ff = [ field_descent(sigma, x/f[-1]) for x in f]
  gg = [ field_descent(sigma, x/f[-1]) for x in g]
  if None in ff or None in gg:
    return
    
  R = poly_ring
  z = R.parameter()
  numer = sum( R(ff[i])*z^i for i in range(len(ff)) )
  denom = sum( R(gg[i])*z^i for i in range(len(gg)) )
  return  numer / denom
  
  
################################################################################


# Function for coercing a rational function defined over a ring R 
#   to have coefficients in a second ring S. The fraction field of 
#   polynomial ring S_polys will contain the new rational function. 
#
# Input: rational function phi with coefficients in R, a ring homomorphism 
#   sigma: R -> S, a target polynomial ring S_polys
# Output: base change of phi with coefficients in S
def rational_function_coerce(rational_function, sigma, S_polys):

  if rational_function.parent().is_field():
    R = rational_function.parent().maximal_order()
  else:
    R = rational_function.parent()
    
  f = R(rational_function.numerator()).coeffs()
  g = R(rational_function.denominator()).coeffs()
  
  if g == [R(1)]:
    return S_polys([sigma(a) for a in f]) # allows for coercion of polynomials
  else:
    return S_polys([sigma(a) for a in f]) / S_polys([sigma(b) for b in g])


################################################################################

# Force Sage to divide out common factors in numerator and denominator 
#   of rational function
# Input: rational function phi = F/G in univariate polynomial ring
# Output: (F/gcd(F,G) ) / (G/gcd(F,G))
def rational_function_reduce(rational_function):
  phi = rational_function
  F = phi.numerator()
  G = phi.denominator()
  comm_factor = gcd(F,G)
  return (F.quo_rem(comm_factor)[0]) / (G.quo_rem(comm_factor)[0])


################################################################################


# Naively loop over all elements of PGL(2,E) while looking for automorphisms
# Input: rational function phi defined over finite field E
# Output: Aut_phi(E)
# This algorithm is only included for debugging purposes
def naive_automorphisms(rational_function):

  # define ground field and ambient function field  
  if rational_function.parent().is_field():
    K = rational_function.parent()
    R = K.maximal_order()
  else:
    R = rational_function.parent()
    K = R.fraction_field()      
  
  z = R.parameter()
  phi = K(rational_function)
  E = R.base_ring()
  
  
  automorphisms = []
  
  for a in E:
    for b in E:
      if a != 0:
        s = R( a*z + b)
        if phi(s(z)) == s(phi(z)):
          automorphisms.append(s)
        
  for a in E:
    for b in E:
      for d in E:
        if b != a*d:
          s = R( a*z + b)/R(z + d)
          if phi(s(z)) == s(phi(z)):
            automorphisms.append(s)
            
  return automorphisms
  

################################################################################


# Implementation of Algorithm 1 for automorphism groups
# 
# Input: rational function phi defined over finite field E, 
#   a list of at least 3 points of P^1(E) that is stable under Aut_phi(E)
# Output: Aut_phi(E)
def three_stable_points(rational_function, invariant_list):

  # define ground field and ambient function field  
  if rational_function.parent().is_field():
    K = rational_function.parent()
    R = K.maximal_order()
  else:
    R = rational_function.parent()
    K = R.fraction_field()      
  
  z = R.parameter()
  phi = K(rational_function)
  
  T = invariant_list

  automorphisms = []
      
  for t in permutations(range(len(T)),3):  
    a = (T[0][0]*T[1][1]*T[2][1]*T[t[0]][0]*T[t[1]][0]*T[t[2]][1] - 
      T[0][0]*T[1][1]*T[2][1]*T[t[0]][0]*T[t[1]][1]*T[t[2]][0] - 
      T[0][1]*T[1][0]*T[2][1]*T[t[0]][0]*T[t[1]][0]*T[t[2]][1] + 
      T[0][1]*T[1][0]*T[2][1]*T[t[0]][1]*T[t[1]][0]*T[t[2]][0] + 
      T[0][1]*T[1][1]*T[2][0]*T[t[0]][0]*T[t[1]][1]*T[t[2]][0] - 
      T[0][1]*T[1][1]*T[2][0]*T[t[0]][1]*T[t[1]][0]*T[t[2]][0])
          
    b = (T[0][0]*T[1][0]*T[2][1]*T[t[0]][0]*T[t[1]][1]*T[t[2]][0] - 
      T[0][0]*T[1][0]*T[2][1]*T[t[0]][1]*T[t[1]][0]*T[t[2]][0] - 
      T[0][0]*T[1][1]*T[2][0]*T[t[0]][0]*T[t[1]][0] *T[t[2]][1] + 
      T[0][0]*T[1][1]*T[2][0]*T[t[0]][1]*T[t[1]][0]*T[t[2]][0] + 
      T[0][1]*T[1][0]*T[2][0]*T[t[0]][0]*T[t[1]][0]*T[t[2]][1] - 
      T[0][1]*T[1][0]*T[2][0]*T[t[0]][0]*T[t[1]][1]*T[t[2]][0])
          
    c = (T[0][0]*T[1][1]*T[2][1]*T[t[0]][1]*T[t[1]][0] *T[t[2]][1]- 
      T[0][0]*T[1][1]*T[2][1]*T[t[0]][1]*T[t[1]][1]*T[t[2]][0] - 
      T[0][1]*T[1][0]*T[2][1]*T[t[0]][0]*T[t[1]][1]*T[t[2]][1]  + 
      T[0][1]*T[1][0]*T[2][1]*T[t[0]][1]*T[t[1]][1]*T[t[2]][0] + 
      T[0][1]*T[1][1]*T[2][0]*T[t[0]][0]*T[t[1]][1]*T[t[2]][1] - 
      T[0][1]*T[1][1]*T[2][0]*T[t[0]][1]*T[t[1]][0]*T[t[2]][1])
          
    d = (T[0][0]*T[1][0]*T[2][1]*T[t[0]][0]*T[t[1]][1]*T[t[2]][1] - 
      T[0][0]*T[1][0]*T[2][1]*T[t[0]][1]*T[t[1]][0] *T[t[2]][1]- 
      T[0][0]*T[1][1]*T[2][0]*T[t[0]][0]*T[t[1]][1]*T[t[2]][1]   + 
      T[0][0]*T[1][1]*T[2][0]*T[t[0]][1]*T[t[1]][1]*T[t[2]][0] + 
      T[0][1]*T[1][0]*T[2][0]*T[t[0]][1]*T[t[1]][0] *T[t[2]][1]- 
      T[0][1]*T[1][0]*T[2][0]*T[t[0]][1]*T[t[1]][1]*T[t[2]][0])
      
    if a*d - b*c != 0:
      s = K(a*z + b) / K(c*z + d)
      if s(phi(z)) == phi(s(z)) and s not in automorphisms:
        automorphisms.append(s)
          
  return automorphisms


################################################################################


# implementation of algorithm for determining the absolute automorphism 
#   group over a finite field, given an invariant set
# Input: a rational function phi defined over a finite field F
# Output: absolute automorphism group of phi and a ring of definition
# See section 5 of the paper by Faber/Manes/Viray for details
def automorphism_group_FF_alg2(rational_function):

  # define ground field and ambient function field  
  if rational_function.parent().is_field():
    K = rational_function.parent()
    R = K.maximal_order()
  else:
    R = rational_function.parent()
    K = R.fraction_field()
      
  F = R.base_ring()
  if not F.is_finite() or not F.is_field():
    print 'Coefficient ring is not a finite field.'
    return 
  p = F.characteristic()
  z = R.parameter()
  phi = K(rational_function)
  f = phi.numerator()
  g = phi.denominator()
  D = max(f.degree(), g.degree())
  
  
  # Build an invariant set for phi
  fix = f(z) - z*g(z)
  factor_list = factor(fix)
  minimal_fix_poly = R(prod(x[0] for x in factor_list))
  n = sum(x[0].degree() for x in factor_list) + bool(fix.degree() < D+1)
  
  if n >= 3:
    T_poly = minimal_fix_poly
    infinity_check = bool(fix.degree() < D+1)
    
  elif n == 2:
    # Infinity is a fixed point
    if bool(fix.degree() < D+1):
      y = fix.roots(multiplicities=False)[0]
      preimage = g*(f(z) - y*g(z))
      infinity_check = 1
      
    # Infinity is not a fixed point
    else:      
      C = minimal_fix_poly.coeffs()
      preimage = C[2]*f(z)^2 + C[1]*f(z)*g(z) + C[0]*g(z)^2
      infinity_check = bool(preimage.degree() < 2*D)
    
    T_poly = R(prod(x[0] for x in factor(preimage)))
  
  else: #case n=1
    # Infinity is the fixed point
    if bool(fix.degree() < D+1):
      minimal_preimage = R(prod(x[0] for x in factor(g)))
      if minimal_preimage.degree() + 1 >= 3:
        T_poly = minimal_preimage
        infinity_check = 1
      else:
        T_poly = R(prod(x[0] for x in factor(phi(phi(z)).denominator()) ) )
        infinity_check = 1
      
    # Infinity is not a fixed point
    else:     
      y = fix.roots(multiplicities=False)[0]
      preimage = f(z) - y*g(z)
      minimal_preimage = R(prod(x[0] for x in factor(preimage)))
      if minimal_preimage.degree() + bool(preimage.degree()<D) >= 3:
        T_poly = minimal_preimage
        infinity_check = bool(preimage.degree()<D)
      else:
        preimage2 = phi(phi(z)).numerator() - y*phi(phi(z)).denominator()
        T_poly = R(prod(x[0] for x in factor(preimage2) ) )
        infinity_check = infinity_check = bool(preimage2.degree() < D^2)
        

  # Define a field of definition for the absolute automorphism group
  r = lcm([x[0].degree() for x in factor(T_poly)])*F.degree()
  E.<b> = GF(p^r)
  sigma = F.Hom(E)[0]
  S.<w> = PolynomialRing(E)
  E_poly = rational_function_coerce(T_poly, sigma, S)
  

  T = [ [alpha, E(1)] for alpha in E_poly.roots(ring=E, multiplicities=False)] 
  if infinity_check == 1:
    T.append([E(1),E(0)])
         
  # Coerce phi into the larger ring and call Algorithm 1
  Phi = rational_function_coerce(phi, sigma, S)  

  return [S, three_stable_points(Phi, T)]


################################################################################


# Input: rational function phi defined over finite field F, 
#   set of triples [x, L, f], where x is an F-rational fixed point of phi,
#   L is the list of F-rational pre-images of x (excluding x), and f is the polynomial
#   defining the full set of pre-images of x (again excluding x itself)
# Output: set of automorphisms of order p defined over F
#
# This algorithm presupposes that the number of F-rational fixed points 
#   is 1 (mod p) (as well as several other numerical checks)
#
# See Algorithm 4 and the third FOR-loop of Algorithm 3 in Faber/Manes/Viray for details.
# Note that it optimizes between these two methods for finding elements of order p.
def order_p_automorphisms(rational_function, pre_data):

  # define ground field and ambient function field  
  if rational_function.parent().is_field():
    K = rational_function.parent()
    R = K.maximal_order()
  else:
    R = rational_function.parent()
    K = R.fraction_field()      
  
  z = R.parameter()
  phi = K(rational_function)  
  F = R.base_ring()
  q = F.cardinality()
  p = F.characteristic()
  r = (q-1) / (p-1) # index of F_p^\times inside F^\times
  pre_image = pre_data
  
  
  # Compute the threshold r2 for determining which algorithm to use
  if len(pre_image) > 1:    
    r2 = len(pre_image)
    case = 'fix'
  elif len(pre_image[0][1]) > 0:
    r2 = len(pre_image[0][1])
    case = 'F-pre_images'
  else:
    factor_list = factor(pre_image[0][2])
    minimal_fix_poly = R(prod(x[0] for x in factor_list))
    r2 = sum(x[0].degree() for x in factor_list)
    # Note that infinity is F-rational, so covered by preceding case   
    case = 'all pre_images'  
      

  automorphisms_p = []
  
  if r2 >= r or r2 == 0:
    # Note that r2 == 0 corresponds to having a unique F-rational fixed point 
    # that is totally ramified

    for guy in pre_image:
      pt = guy[0]
      zeta = F.multiplicative_generator()  
      alpha = zeta^r
    
      if pt == [F(1),F(0)]:
        for j in range(r):
          s = z + zeta^j
          if s(phi(z)) == phi(s(z)):
            for i in range(p-1):
              automorphisms_p.append(z+alpha^i*zeta^j)
  
      else:
        u = F(1) / (z - pt[0])
        u_inv = pt[0] + F(1)/z
        for j in range(r):
          s = u_inv( u(z) + zeta^j )
          if s(phi(z)) == phi(s(z)):
            for i in range(p-1):
              automorphisms_p.append(u_inv( u(z) + alpha^i*zeta^j) )
                 

  elif r2 < r:
    
    if case=='fix':
      T = [x[0] for x in pre_image]
    elif case == 'F-pre_images':
      T = [x for x in pre_image[0][1]]
    else:
      T = []
    
    # loop over all F-rational pre-images
    for guy in pre_image:
      pt = guy[0]  
      
      # treat case of multiple F-rational fixed points or 
      #   1 F-rational fixed point with F-rational pre-images 
      if T != []:
        M = [t for t in T if t != pt]        
        m = len(M)
        if pt == [F(1),F(0)]:
          for i in range(1, m):
            s = z + M[i][0] - M[0][0]
            if s(phi(z)) == phi(s(z)):
              automorphisms_p.append(s)
  
        else:
          u = F(1) / (z - pt[0])
          u_inv = pt[0] + F(1)/z
          for i in range(1,m):
            if M[0] == [F(1),F(0)]: uy1 = 0
            else: uy1 = u(M[0][0])
            if M[i] == [F(1),F(0)]: uy2 = 0
            else: uy2 = u(M[i][0])            
            s = u_inv( u(z) + uy2 - uy1 )
            if s(phi(z)) == phi(s(z)):
              automorphisms_p.append(s)        
        
        
      elif T==[]:
        # create the extension field generated by pre-images of the unique fixed point
        T_poly = pre_image[0][2]
        e = lcm([x[0].degree() for x in factor(T_poly)])*F.degree()
        E.<b> = GF(p^e)
        sigma = F.Hom(E)[0]
        S.<w> = PolynomialRing(E)
        E_poly = rational_function_coerce(T_poly, sigma, S)
        
        # List of roots permuted by elements of order p
        # Since infinity is F-rational, it won't appear in this list
        T = [ [alpha, E(1)] for alpha in E_poly.roots(ring=E, multiplicities=False)] 
        
        print T
         
        # coerce the rational function and fixed point into E
        Phi = rational_function_coerce(phi, sigma, S)  
        Pt = [sigma(pt[0]), sigma(pt[1])]
        
        m = len(T)  
        if Pt == [E(1),E(0)]:
          for i in range(1, m):
            s = w + T[i][0] - T[0][0]
            if s(Phi(w)) == Phi(s(w)):         
              automorphisms_p.append(rational_function_coefficient_descent(s, sigma, R)) 
                     
        else:
          u = E(1) / (w - Pt[0])
          u_inv = Pt[0] + E(1)/w
          for i in range(1,m):
            uy1 = u(T[0][0])
            uy2 = u(T[i][0])            
            s = u_inv( u(w) + uy2 - uy1 )          
            if s(Phi(w)) == Phi(s(w)):
              s = rational_function_reduce(s)
              automorphisms_p.append(rational_function_coefficient_descent(s,sigma,R))
    
  
  return automorphisms_p
  

################################################################################


# Input: rational function phi defined over finite field E, 
#   a pair of points of P^1(E), and an indicator if this is a quadratic pair of points
# Output: set of automorphisms defined over E that fix the pair, excluding the identity
#
# See the first and second FOR-loops of Algorithm 3 in Faber/Manes/Viray
def automorphisms_fixing_pair(rational_function, pair, quad):

  # define ground field and ambient function field  
  if rational_function.parent().is_field():
    K = rational_function.parent()
    R = K.maximal_order()
  else:
    R = rational_function.parent()
    K = R.fraction_field()      
  
  z = R.parameter()
  phi = K(rational_function)  
  E = R.base_ring()
  T = pair
  f = phi.numerator()
  g = phi.denominator()
  D = max(f.degree(), g.degree())


  if T[0] == [1,0]:
    u = K(z - T[1][0])
    u_inv = K(z + T[1][0])
  elif T[1] == [1,0]:
    u = K(1 / (z - T[0][0]))
    u_inv = K( (T[0][0]*z + 1) / z )
  else:
    u = K( (z - T[1][0]) / (z - T[0][0]) )   
    u_inv = K( (T[0][0]*z - T[1][0] ) / (z - 1) )

  automorphisms_prime_to_p = []

  # Quadratic automorphisms have order dividing q+1 and D, D-1, or D+1 
  if quad==True:
    q = sqrt(E.cardinality())
    zeta = (E.multiplicative_generator())^(q-1)
    for j in [-1,0,1]:
      g = gcd(q+1, D + j)
      xi = zeta^( (q+1) / g )
      for i in range(1,g):
        s = u_inv(xi^i*u(z))
        if s(phi(z)) == phi(s(z)):
          automorphisms_prime_to_p.append(rational_function_reduce(s))

  # rational automorphisms have order dividing q-1 and D, D-1, or D+1         
  else:
    q = E.cardinality()
    zeta = E.multiplicative_generator()  
    for j in [-1,0,1]:
      g = gcd(q-1, D + j)
      xi = zeta^( (q-1) / g )
      for i in range(1,g):
        s = u_inv(xi^i*u(z))
        if s(phi(z)) == phi(s(z)):
          automorphisms_prime_to_p.append(rational_function_reduce(s))
            
  return list(set(automorphisms_prime_to_p))


################################################################################


# implementation of Algorithm 3 in the paper by Faber/Manes/Viray 
# for computing the automorphism group over a finite field
# Input: a rational function phi defined over a finite field F
# Output: set of F-rational automorphisms of phi
def automorphism_group_FF_alg3(rational_function):

  # define ground field and ambient function field  
  if rational_function.parent().is_field():
    K = rational_function.parent()
    R = K.maximal_order()
  else:
    R = rational_function.parent()
    K = R.fraction_field()
      
  F = R.base_ring()
  if not F.is_finite() or not F.is_field():
    print 'Coefficient ring is not a finite field.'
    return 
  p = F.characteristic()
  q = F.cardinality()
  z = R.parameter()
  phi = K(rational_function)
  f = phi.numerator()
  g = phi.denominator()
  D = max(f.degree(), g.degree())

  # For use in the quadratic extension parts of the algorithm
  E.<b> = GF(p^(2*F.degree()))
  sigma = F.Hom(E)[0]
  S.<w> = PolynomialRing(E)
  Phi = rational_function_coerce(phi, sigma, S)  

  # Compute the set of distinct F-rational and F-quadratic 
  # factors of the fixed point polynomial
  fix = f(z) - z*g(z)
  linear_fix = gcd(fix, z^q - z);
  quad_temp = fix.quo_rem(linear_fix)[0]
  residual = gcd(quad_temp, z^q - z)
  while residual.degree() > 0:
    quad_temp = quad_temp.quo_rem(residual)[0]
    residual = gcd(quad_temp, z^q - z)  
  quadratic_fix = factor(gcd(quad_temp, z^(q^2) - z))

  # Compute the set of distinct F-rational fixed points
  linear_fix_pts = [[ x, F(1)] for x in linear_fix.roots(multiplicities=False)]
  if bool(fix.degree() < D+1):
    linear_fix_pts.append( [F(1),F(0)] )
  n1 = len(linear_fix_pts)

  # Coerce quadratic factors into a quadratic extension
  quad_fix_factors = [ rational_function_coerce(poly[0], sigma, S) for poly in quadratic_fix]
  n2 = 2*len(quad_fix_factors)
  
  # Collect pre-image data as a list L with entries in the form
  # [fixed point y, F-rational pre-images z != y, polynomial defining the pre-images] 
  # Note that we remove the fixed point from its pre-image set and its polynomial
  pre_images = []
  for y in linear_fix_pts:
    if y == [F(1),F(0)]:
      Fpre = [ [x,F(1)] for x in g.roots(multiplicities=False) ]
      pre_images.append([y, Fpre, g])
    else:
      Fpre = [ [x,F(1)] for x in (f - y[0]*g).roots(multiplicities=False) if x != y[0]]
      if y[0] == 0 and f.degree() < g.degree():
        Fpre.append([F(1), F(0)]) # infinity is a pre-image of 0
      elif f.degree() == g.degree() and f.leading_coefficient() == y[0]*g.leading_coefficient():
        Fpre.append([F(1), F(0)]) # infinity is a pre-image of y[0]
      # remove y[0] as a root of pre-image polynomial ???
      h = (f - y[0]*g).quo_rem(z-y[0])[0]
      h_common = gcd(h, z-y[0])
      while h_common.degree() > 0:
        h = h.quo_rem(z-y[0])[0]
        h_common = gcd(h,z-y[0])
      pre_images.append([y, Fpre, h]) 

  # Initialize the set of automorphisms to contain the identity
  automorphisms = [R(z)]
  automorphisms_quad = []
  
  # order p elements
  # An F-rational fixed point has orbit length 1 or p under the action of an element of
  # order p. An F-quadratic fixed point has orbit length p. The set of F-rational 
  # pre-images of fixed points decomposes as a union of orbits of length p.
  if n1%p == 1 and n2%p == 0 and sum(len(x[1]) for x in pre_images)%p == 0:
    # Compute total number of distinct fixed points as a final check for order p auts
    factor_list = factor(fix)
    minimal_fix_poly = R(prod(x[0] for x in factor_list))
    n = sum(x[0].degree() for x in factor_list) + bool(fix.degree() < D+1)    
    if n%p == 1:
      automorphisms = automorphisms + order_p_automorphisms(phi, pre_images) 
  
  ## nontrivial elements with order prime to p ##
  # case of 2 F-rational fixed points
  for pt_pair in combinations(linear_fix_pts, 2):
    x = pt_pair[0]
    y = pt_pair[1]
    automorphisms = automorphisms + automorphisms_fixing_pair(phi, [x,y], False) 

  # case of 1 F-rational fixed point and an F-rational pre-image
  for y in pre_images:
    for x in y[1]:
      automorphisms = automorphisms + automorphisms_fixing_pair(phi, [x,y[0]], False)

  # case of a pair of quadratic fixed points
  for h in quad_fix_factors:
    quad_fix_pts = [ [x,E(1)] for x in h.roots(multiplicities=False)]
    automorphisms_quad = automorphisms_quad + automorphisms_fixing_pair(Phi, quad_fix_pts, True)
      
  phi_2 = phi(phi(z))
  f_2 = phi_2.numerator()
  g_2 = phi_2.denominator()
  
  period_2 = (f_2(z) - z*g_2(z)).quo_rem(fix)[0]
  factor_list_2 = factor(period_2)
  linear_period_2_pts = [[ x, F(1)] for x in period_2.roots(multiplicities=False)]
  if bool(period_2.degree() < D^2-D):
    linear_period_2_pts.append( [F(1),F(0)] )
  quad_period_2_factors = [rational_function_coerce(poly[0], sigma, S) for poly in factor_list_2 if poly[0].degree() == 2]
  # n2 = n1 + 2*len(quad_fix_factors)
    
  # case of a pair of F-rational period 2 points
  linear_period_2_pairs = []
  while len(linear_period_2_pts) > 0:
    x = linear_period_2_pts.pop(-1)
    if x[1] == 1 and g(x[0]) != 0:
      y = [phi(x[0]), F(1)]
    elif x[1] == 1 or f.degree() > g.degree():
      y = [F(1), F(0)]
    elif f.degree() == g.degree():
      y = [f.leading_coefficient() / g.leading_coefficient(), F(1)]
    else:
      y = [F(0), F(1)]
    
    if x != y:
      linear_period_2_pts.remove(y)
      linear_period_2_pairs.append([x,y])

  for pt_pair in linear_period_2_pairs:
    automorphisms = automorphisms + automorphisms_fixing_pair(phi, pt_pair, False)  


  # case of a pair of quadratic period 2 points
  for h in quad_period_2_factors:
    pt_pair = [ [x,E(1)] for x in h.roots(multiplicities=False)]
    if Phi(pt_pair[0][0]) == pt_pair[1][0]:
      automorphisms_quad = automorphisms_quad + automorphisms_fixing_pair(Phi, pt_pair, True)  

  
  # Descend coefficients of the quadratic guys back to the base field
  for s in automorphisms_quad:
    automorphisms.append(rational_function_coefficient_descent(s, sigma, R))

  return automorphisms
    
    
################################################################################


# Input: a finite list of elements of PGL(2,K) that we know a priori form a group 
# Output: the isomorphism type of the group
# This function makes heavy use of the classification of finite subgroups of PGL(2,K)
def which_group(list_of_elements):
  
  G = list_of_elements
  n = ZZ(len(G))
  
  # invalid input
  if n == 0:
    return

  # define ground field and ambient function field  
  rational_function = G[-1]

  if rational_function.parent().is_field():
    K = rational_function.parent()
    R = K.maximal_order()
  else:
    R = rational_function.parent()
    K = R.fraction_field()

  z = R.parameter()
  p = K.characteristic()
  
  
  # factor n = mp^e; set e = 0 and m = n if p = 0 (Sage sets 0^0 = 1)
  if p > 0:
    m = n.prime_to_m_part(p)
    e = ZZ(n/m).exact_log(p)
  else:
    m = n
    e = 0
        
  # Determine if G is cyclic or dihedral. 
  # This determines the maximal cyclic subgroup and the maximal cyclic
  # p-regular subgroup. Algorithm terminates if the order of this subgroup agrees with
  # the order of the group.
  max_reg_cyclic = [1, z, [z]]  # initialize order of cyclic p-regular subgroup and generator
  discard = []  # list of elements already considered
  
  for g in G:
    if g not in discard:
      H = [g]
      for i in range(n-1):
        h = g(H[-1])
        H.append(h)  
      H  = list(set(H))
      if len(H) == n:
        # return ['Cyclic of order {0}'.format(n), g]        
        return 'Cyclic of order {0}'.format(n)
      if len(H) > max_reg_cyclic[0] and gcd(len(H), p) != p:
        max_reg_cyclic = [len(H), g, H]
      discard = list(set(discard +H)) # adjoin all new elements to discard

  n_reg = max_reg_cyclic[0]  
  
  # Test for dihedral subgroup. A subgroup of index 2 is always normal, so the 
  # presence of a cyclic subgroup H of index 2 indicates the group is either
  # H x Z/2Z or dihedral. The former occurs only if H has order 1 or 2, both of 
  # which are dihedral.
  if 2*n_reg == n:
    for g in G:
      if g not in max_reg_cyclic[2]:
        # return ['Dihedral of order {0}'.format(n), [max_reg_cyclic[1],g]]
        return 'Dihedral of order {0}'.format(n)

  # Check the p-irregular cases. There is overlap in these cases when p^e = 2, 
  # which is dihedral and so already dealt with above. By the classification theorem,
  # these are either p-semi-elementary, PGL(2,q), PSL(2,q), or A_5 when p=3. The latter
  # case is already covered by the remaining sporadic cases below. 
  if e > 0:    
    if n_reg == m: # p-semi-elementary 
      # return ['{0}-semi-elementary of order {1}'.format(p, n), 'No generator support']
      return '{0}-semi-elementary of order {1}'.format(p, n)
    if n_reg == m / (p^e - 1) and m == p^(2*e) - 1:  # PGL(2)
      return 'PGL(2,{0})'.format(p^e)
    if n_reg == m / (p^e - 1) and m == (1/2)*(p^(2*e) - 1):  # PSL(2)
      return 'PSL(2,{0})'.format(p^e)
    
  
  # Treat sporadic cases
  if n == 12:    
    return ['A_4']
    
  elif n == 24:
    return ['S_4']
  
  else:
    return ['A_5']

  return 

==> anc/automorphism_group_QQ_CRT.sage <==
# Input: polynomial_ring in one variable with rational coefficients and 
#        a rational function in one variable over Q
# Output: a complete list of elements of Aut_phi(Q) in PGL(2, Q), 
# Algorithm developed by X. Faber, M. Manes, B. Viray
# Copyright held by X. Faber, M. Manes, B. Viray
# Last updated June 28, 2012

# No support for ground fields other than Q

# Changes needed in order for algorithm to work for any number field
#   1) Implement CRT for rings of integers
#   2) Add in [K:Q] factors when computing the height bound & in main while loop
#   3) Change badprimes definition
################################################################################

load automorphism_group_FF.sage

################################################################################

# Let f = polynomial be a square-free polynomial with coefficients in K
# Let F be an autmorphism of P^1_Frac(R) that permutes the roots of f
# This function returns a bound on the height of F, 
# when viewed as an element of P^3

# We have proved that ht(F) <= 6^[K:Q]*M, where M is the Mahler measure of f
# M is bounded above by H(f), so we return the floor of 6*H(f) 
# (since ht(F) is an integer)
def height_bound(polynomial):

    # first check that polynomial is over QQ or ZZ
    if polynomial.parent().is_field():
        R = K.maximal_order()
    else:
        R = polynomial.parent()

    F = R.base_ring()

    if F != QQ and F!= ZZ:
        print "ERROR: \
        coefficient ring is not the rational numbers or the integers!"
        return

    # scale polynomial so that it has integer coefficients with GCD 1
    # this ensures that H(f) = H_infinity(f)
    f = R(polynomial)
    f = f*f.denominator()
    f = f/(GCD(f.coeffs()))
    
    # compute the infinite height
    L2norm_sq = 0
    for a in f.coeffs():
        L2norm_sq = L2norm_sq + a^2
        
    return (6*(L2norm_sq)^3)

################################################################################

# input: polynomial in one variable
# output: coefficient of x^degree term in polynomial
def monomial_coefficient(polynomial, degree):
    f = polynomial
    R = f.base_ring()
    if f.truncate(degree + 1).degree() == degree:
        return f.truncate(degree + 1).leading_coefficient()
    else:
        return R(0)


################################################################################

#take automorphism of P^1 and represent it as an element of PGL_2
def PGL_repn(rational_function):
    
    if rational_function.parent().is_field():
        K = rational_function.parent()
        R = K.maximal_order()
    else:
        R = rational_function.parent()
        K = R.fraction_field()

    F = R.base_ring()
    z = R.parameter()
    phi = K(rational_function)
    f = phi.numerator()
    g = phi.denominator()       

    return matrix(F, 2, 
        [monomial_coefficient(f, 1), f.constant_coefficient(), 
         monomial_coefficient(g, 1), g.constant_coefficient()])
    
################################################################################

# Input: L a list of elements of GL_2(R) that have finite order as elements of
#       PGL_2(R)
# Output: a list of the orders of elements of L considered as elements of PGL_2(R)
def PGL_order(A):
    n = 1
    B = A^n
    while B[0][0] != B[1][1] or B[0][1] != 0 or B[1][0] != 0:
        n = n + 1
        B = A*B

    return n

################################################################################

# Input: L a list of degree 1 rational functions over R with finite order
# Output: a list of the orders of elements of L considered as elements of PGL_2(R), and a list of the elements of L represented as elements of PGL_2
def get_orders(L):
    auts = [PGL_repn(A) for A in L]
    auts.sort(key = PGL_order)
    orders = [PGL_order(A) for A in auts]
    return orders, auts

################################################################################

# Input : a list of automorphisms over various Z/p^kZ, a list of the values p^k
# Output : a list of automorphisms over Z/MZ, where M = \prod p^k, that surjects onto every tuple of automorphisms from the various Z/p^kZ
def CRT_helper(automorphisms, moduli):
    if len(automorphisms) > 2:
        temp, modulus = CRT_helper(
            [automorphisms[i] for i in range(len(automorphisms)) if i != 0], 
            [moduli[i] for i in range(len(moduli)) if i != 0])
    elif len(automorphisms) == 2:
        temp = automorphisms[1]
        modulus = moduli[1]
    else:
        return automorphisms[0], moduli[0]

    autos = []
    for B in temp:
        for C in automorphisms[0]:
            A = matrix(Integers(modulus*moduli[0]), 2, 
                [CRT(lift(B[0][0]), lift(C[0][0]), modulus, moduli[0]),
                 CRT(lift(B[0][1]), lift(C[0][1]), modulus, moduli[0]),
                 CRT(lift(B[1][0]), lift(C[1][0]), modulus, moduli[0]),
                 CRT(lift(B[1][1]), lift(C[1][1]), modulus, moduli[0])])
            autos.append(A)
    
    return autos, modulus*moduli[0]

################################################################################

# Input : a list of automorphisms over various Z/p^kZ, a list of the elements orders, an integer degree, and a list of the values p^k
# Output : a maximal list of automorphisms over Z/MZ, such that for every j in len(moduli), each element reduces mod moduli[j] to one of the elements in automorphisms[j] that has order = degree
def CRT_automorphisms(automorphisms, order_elts, degree, moduli):

    # restict to automorphisms of degree d
    d = degree
    degree_d_autos = []
    for j in range(len(automorphisms)):
        L = automorphisms[j]
        degree_d_autos.append(
            [L[i] for i in range(len(L)) if order_elts[j][i] == d])

    # get list of CRT'ed automorphisms
    return CRT_helper(degree_d_autos, moduli)

################################################################################

# this function checks whether an element that is an automorphism of 
# phi modulo p^k for various p's and k's can be lifted to an automorphim over Z
# it uses the fact that every automorphism of phi has height at most ht_bound
def valid_automorphisms(automorphisms_CRT, rational_function, ht_bound, M,
                        return_functions = true):
    
    if rational_function.parent().is_field():
        K = rational_function.parent()
        R = K.maximal_order()
    else:
        R = rational_function.parent()
        K = R.fraction_field()      

    z = R.parameter()
    phi = K(rational_function)

    valid_auto = []
    for A in automorphisms_CRT:
        a = lift(A[0][0])
        b = lift(A[0][1])
        c = lift(A[1][0])
        d = lift(A[1][1])
        for scalar in range(1, M-1):
            aa = scalar*a - round(scalar*a/M)*M
            bb = scalar*b - round(scalar*b/M)*M
            cc = scalar*c - round(scalar*c/M)*M
            dd = scalar*d - round(scalar*d/M)*M
            g = gcd([aa,bb,cc,dd])
            if  GCD(scalar, M) == 1 and abs(aa) <= ht_bound*g and \
                abs(bb) <= ht_bound*g and abs(cc) <= ht_bound*g and\
                abs(dd) <= ht_bound*g:
                f = ((aa/g)*z + bb/g)/(cc/g*z + dd/g)
                if phi(f(z)) == f(phi(z)):
                    if return_functions:
                        valid_auto.append(f)
                    else:
                        valid_auto.append(A)
                    break

    
    return valid_auto

################################################################################

def remove_redundant_automorphisms(automorphisms, order_elts, moduli, 
                                    integral_autos):
    to_del = []
    for i in range(len(automorphisms)):

        to_del_temp = []
        for psi in integral_autos:
            ff = psi.numerator()
            gg = psi.denominator()
            p = moduli[i]
            B = [monomial_coefficient(ff.change_ring(GF(p)), 1),
                 monomial_coefficient(ff.change_ring(GF(p)), 0),
                 monomial_coefficient(gg.change_ring(GF(p)), 1),
                 monomial_coefficient(gg.change_ring(GF(p)), 0)]
            for j in range(len(automorphisms[i])):
                A = automorphisms[i][j]
                M = matrix(GF(p), [B, [A[0][0], A[0][1], A[1][0], A[1][1]]])
                if M.rank() == 1:
                    to_del_temp.append(j)
                    break
        to_del.append(to_del_temp)
    
    for i in range(len(to_del)):
        to_del[i].sort()
        to_del[i].reverse()
        for j in to_del[i]:
            del automorphisms[i][j]
            del order_elts[i][j]
        
    return

##############################################

def automorphism_group_QQ_CRT(rational_function, prime_lower_bound = 4, return_functions = true):

    if rational_function.parent().is_field():
        K = rational_function.parent()
        R = K.maximal_order()
    else:
        R = rational_function.parent()
        K = R.fraction_field()

    F = R.base_ring()

    if F != QQ and F!= ZZ:
        print "ERROR: \
            coefficient ring is not the rational numbers or the integers!"
        return

    z = R.parameter()
    phi = R.fraction_field()(rational_function)

    f = phi.numerator()
    g = phi.denominator()

    #scale f,g so both have integer coefficients
    N = LCM(f.denominator(),g.denominator())
    f = f*N
    g = g*N
    N = GCD(GCD(f.coeffs()), GCD(g.coeffs()))
    f = f/N
    g = g/N

    d = max(f.degree(), g.degree())

    if d == 1:
        print "ERROR: rational function has degree 1"
        return

    #badprimes is an integer divisible by every prime p such that either
    #    1) phi has bad reduction at p or
    #    2) the reduction map fails to be injective
    badprimes = (GCD(monomial_coefficient(f, d), monomial_coefficient(g,d))*
                f.resultant(g)*6)
    #6 is because over Q, Aut(phi) has order dividing 12 
    #when generalizing to a number field K, 6 should be replaced with
    # 2*GCD(2*[K:Q] + 1, d^3 - d)


    #Determining the set that is used to obtain the height bound
    h = squarefree_part(f - g*z) # take minimal polynomial of fixed points
    if h.degree() == 2: #if there are only 2 finite fixed points, take preimage of fixed points
        h = monomial_coefficient(h, 2)*f^2 + monomial_coefficient(h,1)*f*g + \
            monomial_coefficient(h, 0)*g^2
    elif h.degree() == 1: #if there is just 1 finite fixed points, take preimages under phi^2
        psi = phi(phi(z))
        f2 = psi.numerator()
        g2 = psi.denominator()
        N = LCM(f2.denominator(),g2.denominator())
        f2 = f2*N
        g2 = g2*N
        N = GCD(GCD(f2.coeffs()), GCD(g2.coeffs()))
        f2 = f2/N
        g2 = g2/N
        h = monomial_coefficient(h, 1)*f2 + monomial_coefficient(h, 0)*g2


    MaxH = height_bound(h) 

    congruence = 1
    primes = Primes();
    p = primes.next(prime_lower_bound)
    primepowers = []
    automorphisms = []
    orderaut = []
    orderelts = []

    if return_functions:
        elements = [z]
    else:
        elements = [matrix(ZZ, 2, [1,0,0,1])]

    badorders = [1, 12]# order 12 not possible over Q, even though 4 and 6 are

    #over Q, elts of PGL_2 of finite order can only have order dividing 6 or 4, 
    # and the finite subgroups can only be cyclic or dihedral (Beauville) so
    # the only possible groups are C_n, D_2n for n|6 or n|4
    # all of these groups have order dividing 24
    while (congruence < (2*MaxH^2)) and len(elements) < GCD(orderaut + [24]):
        if badprimes%p != 0:  #prime of good reduction
            #hp = h.change_ring(GF(p))
            # compute automorphisms mod p
            phi_p = f.change_ring(GF(p))/g.change_ring(GF(p))
            orders, sorted_automorphisms = get_orders(automorphism_group_FF(phi_p))
            
            automorphisms.append(sorted_automorphisms)
            orderaut.append(len(automorphisms[-1]))
            orderelts.append(orders)
            
            k = 1
            primepowers.append(p^k)
            
            # check if we already found 8 or 12 automorphisms 
            # and the GCD of orders over Fp and 24 is 24
            # or if the gcd is equal to the the number of automorphisms we have
            if (len(elements) == GCD(orderaut + [24])) or \
                (GCD(orderaut + [24]) == 24 and \
                (len(elements) == 12 or len(elements) == 8)):
                return elements
            else:
                N = GCD(orderaut + [12]) #all orders of elements divide N
                for order in [O for O in divisors(N) \
                                if not O in badorders]: #range over all orders 
                    # that are possible over Q such that we haven't already 
                    # found all elements of that order
                    
                    # First count number of elements of particular order
                    numeltsoffixedorder = []
                    for L in orderelts:
                        numeltsoffixedorder.append(L.count(order))
                    numelts = min(numeltsoffixedorder)
                    #
                    # Have some elts of fixed order mod p for each p
                    if numelts != 0:
                        #CRT order d elements together and check if 
                        # they are an automorphism
                        autos, M = CRT_automorphisms(automorphisms, 
                                orderelts, order, primepowers)
                        temp = valid_automorphisms(autos, phi, MaxH, M,
                                            return_functions)
                        elements.extend(temp)
                        #
                        #
                        if (len(elements) == GCD(orderaut + [24])):
                            #found enough automorphisms
                            return elements
                        elif numelts <= (len(temp)):
                            badorders.append(order)
                            # found all elements of order 'order;
                        elif len(temp) != 0:
                            # found some elements of order 'order'
                            # if an element of Aut_{F_p} has been lifted to Q
                            # remove that element from Aut_{F_p} so we don't 
                            # attempt to lift that element again unecessarily
                            remove_redundant_automorphisms(automorphisms, 
                                orderelts, primepowers, temp)
                            if order == 4: #have some elements of order 4
                                # so possible aut group is Z/4 or D_4
                                badorders.extend([3, 6])
                            elif order == 3 or order == 6:#have some elements of
                                # order 3 or 6 so possible aut groups are Z/3, 
                                # D_3, Z/6, or D_6
                                badorders.append(4)
                    else: #no elements of order d in some F_v
                        for m in divisors(N):
                            if m%order == 0:
                                badorders.append(m) 
                                #no elements of that order or any order that
                                # is a multiple of it
                if len([order for order in divisors(N) \
                        if not order in badorders]) == 0:
                    #found all elements of every possible order
                    return elements
        else:
            k = 0

        congruence = congruence*p^k
        p = primes.next(p)

    return(elements)

######################################################


==> anc/automorphism_group_QQ_FP.sage <==
# Algorithm developed by X. Faber, M. Manes, B. Viray
# Copyright held by X. Faber, M. Manes, B. Viray
# Last updated June 28, 2012

################################################################################

def monomial_coefficient(polynomial, degree):
    f = polynomial
    R = f.base_ring()
    if f.truncate(degree + 1).degree() == degree:
        return f.truncate(degree + 1).leading_coefficient()
    else:
        return R(0)


################################################################################

def automorphism_group_QQ_fixedpoints(rational_function, return_functions = true):

    if rational_function.parent().is_field():
        K = rational_function.parent()
        R = K.maximal_order()
    else:
        R = rational_function.parent()
        K = R.fraction_field()

    F = R.base_ring()

    if F != QQ and F!= ZZ:
        print "ERROR: \
            coefficient ring is not the rational numbers or the integers!"
        return

    z = R.parameter()
    phi = R.fraction_field()(rational_function)
    
    f = phi.numerator()
    g = phi.denominator()

    #scale f,g so both have integer coefficients
    N = LCM(f.denominator(),g.denominator())
    f = f*N
    g = g*N
    N = GCD(GCD(f.coeffs()), GCD(g.coeffs()))
    f = f/N
    g = g/N

    d = max(f.degree(), g.degree())

    h = f - g*z
        
    if return_functions:
        elements = [z]
    else:
        elements = [matrix(ZZ, 2, [1,0,0,1])]

    rational_roots = h.roots(multiplicities = false)

    min_poly = 1

    ###############
    # t1 = cputime()#
    ###############
    #check if infinity is a fixed point
    if g.degree() < d: #then infinity is a fixed point
        for T in g.roots(multiplicities = false):#find elements in W of the form
            alpha = T                           #(infinty, y)
            zeta = -1
            s = (zeta*z + alpha*(1 - zeta))
            if s(phi(z)) == phi(s(z)):
                if return_functions:
                    #############################################
                    # print "in W loop, x =", alpha
                    #############################################
                    elements.append(s)
                else:
                    elements.append(matrix(F, 2, [zeta, alpha*(1-zeta), 0, 1]))

    
    for S in h.roots():
        min_poly = min_poly*(z - S[0])^(S[1])

        if g.degree() < d: #then infinity is a fixed point so (infinity, S[0])
            alpha = S[0]  # is in Z_(1,1)^2
            zeta = -1
            s = (zeta*z + alpha*(1 - zeta))
            if s(phi(z)) == phi(s(z)):
                if return_functions:
                    elements.append(s)
                else:
                    elements.append(matrix(F, 2, [zeta, alpha*(1-zeta), 0, 1]))

        #now compute points in W
        preimage = f - g*S[0]
        if preimage.degree() < d: #infinity is in W
            zeta = -1
            alpha = S[0]
            s = (zeta*z + alpha*(1 - zeta))
            if s(phi(z)) == phi(s(z)):
                if return_functions:
                    elements.append(s)
                else:
                    elements.append(matrix(F, 2, [zeta, alpha*(1-zeta), 0, 1]))
        for T in preimage.roots(multiplicities = false):
            if T != S[0]:
                zeta = -1
                alpha = S[0]
                beta = T
                s = ( (alpha - zeta*beta)*z - (alpha*beta)*(1 - zeta))/((1 - zeta)*z + (alpha*zeta - beta))
                if s(phi(z)) == phi(s(z)):
                    if return_functions:
                        elements.append(s)
                    else:
                        elements.append(matrix(F, 2, 
                            [(alpha - zeta*beta), - (alpha*beta)*(1 - zeta),
                             (1 - zeta), (alpha*zeta - beta)]))


            
    #first look at rational fixed points
    for S in Subsets(rational_roots, 2):
        zeta = -1
        alpha = S[0]
        beta = S[1]
        s = ( (alpha - zeta*beta)*z - (alpha*beta)*(1 - zeta))/((1 - zeta)*z + (alpha*zeta - beta))
        if s(phi(z)) == phi(s(z)):
            if return_functions:
                elements.append(s)
            else:
                elements.append(matrix(F, 2, 
                    [(alpha - zeta*beta), - (alpha*beta)*(1 - zeta),
                     (1 - zeta), (alpha*zeta - beta)]))



    #now consider 2-periodic points
    psi = phi(phi(z))
    f2 = psi.numerator()
    g2 = psi.denominator()
    period2_points = [x for x in (f2 - z*g2).roots(multiplicities = false) if not x in rational_roots]
    for S in Subsets(period2_points, 2):
        zeta = -1
        alpha = S[0]
        beta = S[1]
        s = ( (alpha - zeta*beta)*z - (alpha*beta)*(1 - zeta))/((1 - zeta)*z + (alpha*zeta - beta))
        if s(phi(z)) == phi(s(z)):
            if return_functions:
                elements.append(s)
            else:
                elements.append(matrix(F, 2, 
                    [(alpha - zeta*beta), - (alpha*beta)*(1 - zeta),
                     (1 - zeta), (alpha*zeta - beta)]))
    if g2.degree() < f2.degree() and g.degree() == d: #infinity has period 2
        for alpha in period2_points:
            zeta = -1
            s = (zeta*z + alpha*(1 - zeta))
            if s(phi(z)) == phi(s(z)):
                if return_functions:
                    elements.append(s)
                else:
                    elements.append(matrix(F, 2, [zeta, alpha*(1-zeta), 0, 1]))

    ######################################################
    # print " rational points time = ", cputime() - t1#
    # t2 = cputime()                                         #
    ######################################################
    
    factors = factor(f2 - z*g2);
    L1.<i> = NumberField(z^2 + 1);
    L2.<isqrt3> = NumberField(z^2 + 3);
    for psi in factors:
        if psi[0].degree() == 2:
            a = monomial_coefficient(psi[0], 2)
            b = monomial_coefficient(psi[0], 1)
            c = monomial_coefficient(psi[0], 0)
            disc = b^2 - 4*a*c
            s = (-b*z - 2*c)/(2*a*z + b)
            if s(phi(z)) == phi(s(z)):
                if return_functions:
                    elements.append(K(s))
                else:
                    elements.append(matrix(F, 2, [-b,-2*c, 2*a, b]))
            if is_square(-disc): #psi[0] generates Q(i)
                alpha = psi[0].change_ring(L1).roots()[0][0]
                beta = alpha.trace() - alpha
                for zeta in [i, -i]:
                    a = (alpha - zeta*beta)/(1 - zeta)
                    d = (alpha*zeta - beta)/(1 - zeta)
                    if a in F and d in F:
                        a = F(a)
                        d = F(d)
                        b = F(-alpha*beta)
                        s = ( a*z  + b)/(z + d)
                        if s(phi(z)) == phi(s(z)):
                            if return_functions:
                                elements.append(K(s))
                            else:
                                elements.append(matrix(F, 2, [a,b, 1, d]))
            elif is_square(-3*disc): #psi[0] generates Q(zeta_3)
                alpha = psi[0].change_ring(L2).roots()[0][0]
                beta = alpha.trace() - alpha
                for zeta in [1/2*(1 + isqrt3), 1/2*(1 - isqrt3), 
                            1/2*(-1 + isqrt3), 1/2*(-1 - isqrt3)]:
                    a = (alpha - zeta*beta)/(1 - zeta)
                    d = (alpha*zeta - beta)/(1 - zeta)
                    if a in F and d in F:
                        a = F(a)
                        d = F(d)
                        b = F(-alpha*beta)
                        s = ( a*z  + b)/(z + d)
                        if s(phi(z)) == phi(s(z)):
                            if return_functions:
                                elements.append(K(s))
                            else:
                                elements.append(matrix(F, 2, [a,b, 1, d]))
    ######################################################
    # print "quadratic factors time = ", cputime() - t2    #
    ######################################################

    return(elements)

################################################################################


